Explicit Runge-Kutta schemes for Backward Stochastic Differential Equations

The Butcher theory provides a powerful tool for analyzing order conditions of Runge-Kutta schemes for ordinary differential equations (ODEs); however, such a theory has not yet been well established for backward stochastic differential equations (BSDEs) -- motivating the current work to address this gap. Specifically, we propose a new class of explicit Runge-Kutta schemes for BSDEs. These schemes admit a concise formulation that closely mirrors their ODE counterparts. Building on this formulation, we extend the Butcher theory to the proposed schemes, thereby enabling a symbolic derivation of Taylor expansions for the local truncation errors, and yielding the order conditions. Our approach preserves the elegance and generality of the original Butcher theory: it avoids stage-by-stage error expansions and provides a systematic, stage-inductive analysis, applicable to schemes with any number of stages and any target order. Numerical experiments support the theoretical results.

==> Code/brun_cpu.sh <==
#!/bin/bash 
#SBATCH --partition=q_intel_share
#SBATCH -N 1
#SBATCH --ntasks=1          
#SBATCH --cpus-per-task=64   
export PYTHONUNBUFFERED=1
srun python main.py 


==> Code/construct_cdr.py <==
import sympy as sp

# 定义符号变量
z = sp.symbols('z')
x, t = sp.symbols('x t')
s, k = sp.symbols('s k', positive=True)
a1, a2, a3 = sp.symbols('a1 a2 a3')
D1, D2, D3 = sp.symbols('D1 D2 D3', positive=True)

# 定义 U(z) 和导数
U = 1 / (1 + sp.exp(k * z))
Uz = sp.diff(U, z)  # U'
Uzz = sp.diff(Uz, z)  # U''

# 行波解
u1 = U
u2 = U * (1 - U)
u3 = Uz

# 定义反应项 R1, R2, R3（根据你提供的表达式）
R1 = (a1 - s) * u3 + D1 * k * (1 - 2 * u1) * u3
R2 = (1 - 2 * u1) * (a2 - s) * u3 + D2 * (k * (1 - 4 * u2) + 2 * u3) * u3
R3 = -k * (a3 - s) * (1 - 2 * u1) * u3 - D3 * k * (k * (1 - 2 * u1)**2 +
                                                   2 * u3) * u3

# 将反应项写成关于 u1,u2,u3 的函数（虽然这里直接用了 U，但表达式结构一致）
# 注意：在验证中，我们直接代入行波表达式，所以没问题

# 计算 PDE 每一项（转为对 z 的导数）
# 时间导数: ∂/∂t = -s d/dz
# 空间导数: ∂/∂x = d/dz, ∂²/∂x² = d²/dz²

# 对每个 i=1,2,3 验证：∂ui/∂t + ci ∂ui/∂x - Di ∂²ui/∂x² - Ri == 0


def verify_pde(i, ui, Ri, ci, Di):
    # 计算左边：∂ui/∂t + ci ∂ui/∂x
    dui_dt = -s * sp.diff(ui, z)
    dui_dx = sp.diff(ui, z)
    left = dui_dt + ci * dui_dx

    # 计算右边：Di ∂²ui/∂x² + Ri
    d2ui_dx2 = sp.diff(ui, z, 2)
    right = Di * d2ui_dx2 + Ri

    # 计算残差
    residual = sp.simplify(left - right)
    print(f"Residual for equation {i}:")
    print(residual)
    print("Is identically zero?", residual == 0)
    print("-" * 60)
    return residual


# 验证三个方程
res1 = verify_pde(1, u1, R1, a1, D1)
res2 = verify_pde(2, u2, R2, a2, D2)
res3 = verify_pde(3, u3, R3, a3, D3)

# 最终判断
if res1 == 0 and res2 == 0 and res3 == 0:
    print("✅ All equations are satisfied: The reaction terms are CORRECT.")
else:
    print("❌ Some residuals are not zero: Please check derivation.")

# 计算导数 u1x, u2x, u3x
u1x = sp.diff(u1, z)
u2x = sp.diff(u2, z)
u3x = sp.diff(u3, z)
print("u1x =", u1x)
print("u2x =", u2x)
print("u3x =", u3x)

# 验证手动计算的导数
residual = sp.simplify(u1x - u3)
print("Residual1:", residual)

residual = sp.simplify(u2x - u3 * (1 - 2 * u1))
print("Residual2:", residual)

residual = sp.simplify(u3x + k * u2x)
print("Residual3:", residual)


==> Code/equations.py <==
"""
定义各种FBSDEs的例子的模块
"""

import torch
import numpy as np
from matplotlib import colors
import matplotlib.pyplot as plt


class DecFBSDEs(object):
    """
    非耦合FBSDEs模板类
    """

    def __init__(self, te=1.):
        self.name = 'default'
        self.dim_x = None
        self.dim_y = None
        self.dim_w = None
        self.sgm_is_diag = False  # 扩散项系数sigma的函数值是否为对角矩阵
        # self.diag_sgm: 可以是下列三种情况之一:
        #   None, sgm 非对角矩阵
        #   1d tensor, sgm 的对角元素 [sgm_11, sgm_22, ..., sgm_dd]
        #   2d tensor, [y的分量的维度, y对应分量的sgm的对角元素的维度]
        self.diag_sgm = None
        if isinstance(te, (int, float)):
            te = torch.tensor(float(te))
        self.te = te

        self.boundary = None  # None, 'period', 'mirror'
        self.x0crd_range = None

        try:
            self.y_true(0, 1)
            self.z_true(0, 1)
        except NotImplementedError:
            self.def_yztrue = False
        except Exception:
            self.def_yztrue = True
        else:
            self.def_yztrue = True

    def b(self, t, x):
        """
        漂移项系数, 参数t和x必须是torch.tensor类型,
        其中, t必须是标量, x可以是多维张量, 最后一个维度表示x本身, 其余维度表示批量维,
        该函数的定义必须支持对x的批量维度的广播, i.e.,
        若x: [批量维1, ..., 批量维m, x本身]
        则输出b(t, x): [批量维1, ..., 批量维m, b(t, x)本身]

        Parameters
        ----------
        t : float torch.tensor
        x : torch.tensor
            [批量维1, ..., 批量维m, x本身]

        Return
        ----------
        b(t, x): torch.tensor,
            [批量维1, ..., 批量维m, b(t, x)本身]

        Raises
        ------
        NotImplementedError
        """
        raise NotImplementedError

    def sgm(self, t, x):
        """
        扩散项系数, 对参数t和x及其广播的要求与self.b相同
        若x: [批量维1, ..., 批量维m, x本身]
        则输出sigma(t, x): [批量维1, ..., 批量维m, sigma(t, x)自身的两个维度]

        Parameters
        ----------
        t : float torch.tensor
        x : torch.tensor
            [批量维1, ..., 批量维m, x本身]

        Return
        ----------
        sgm(t, x): torch.tensor,
            [批量维1, ..., 批量维m, sigma(t, x)本身的两个维度]

        Raises
        ------
        NotImplementedError
        """
        raise NotImplementedError

    def f(self, t, x, y, z):
        """
        生成元, 参数t, x, y和z必须是torch.tensor类型,
        其中, t必须是标量, x, y和z可以是多维张量,
        x和y的最后一个维度表示它们本身, z的最后两个维度表示z本身,
        其余维度都是批量维, x, y, z的批量维的含义必须相同.

        该函数的定义必须支持对x, y, z的批量维的广播, i.e.,
        若x, y和z的维度满足Parameters中的要求,
        则输出f(t, x, y, z): [批量维1, ..., 批量维m, f(t, x, y, z)本身]

        Parameters
        ----------
        t : float torch.tensor
        x : torch.tensor
            [批量维1, ..., 批量维m, x本身]
        y : torch.tensor
            [批量维1, ..., 批量维m, y本身]
        z : torch.tensor
            [批量维1, ..., 批量维m, z本身]

        Return
        ----------
        f(t, x, y, z): torch.tensor,
            [批量维1, ..., 批量维m, f(t, x, y, z)本身]

        Raises
        ------
        NotImplementedError
        """
        raise NotImplementedError

    def f_np(self, t, x, y, z):
        """
        用numpy实现的self.f函数,
        函数输入输出都是numpy数组,
        维度与广播机制与self.f一致,

        该函数只在隐格式求解时,
        不动点迭代失效时用到(要调用scipy内置的求根函数),
        详见solver.Scheme.find_impyn
        """
        raise NotImplementedError

    def y_true(self, t, x):
        """
        真解, 参数t和x必须是torch.tensor类型,
        对参数t和x及其广播的要求与self.b相同

        Parameters
        ----------
        t : float torch.tensor
        x : torch.tensor
            [批量维1, ..., 批量维m, x本身]

        Return
        ----------
        y_true(t, x): torch.tensor,
            [批量维1, ..., 批量维m, y(t, x)自身]

        Raises
        ------
        NotImplementedError
        """
        raise NotImplementedError

    def z_true(self, t, x):
        """
        真解, 参数t和x必须是torch.tensor类型,
        对参数t和x的维度的要求与self.b相同

        若x: [批量维1, ..., 批量维m, x本身]
        则输出z(t, x): [批量维1, ..., 批量维m, z(t, x)本身的两个维度]

        Parameters
        ----------
        t : float torch.tensor
        x : torch.tensor
            [批量维1, ..., 批量维m, x本身]

        Return
        ----------
        y_true(t, x): torch.tensor,
            [批量维1, ..., 批量维m, z(t, x)自身的两个维度]

        Raises
        ------
        NotImplementedError
        """
        raise NotImplementedError

    def yte_true(self, x):
        return self.y_true(self.te, x)

    def zte_true(self, x):
        return self.z_true(self.te, x)

    def __str__(self) -> str:
        return self.name

    def plot_y(self,
               t_crd,
               x_crd,
               file_name,
               plot_type='pcolormesh',
               cmap='jet',
               dpi=600,
               block=False,
               inverse_taxis=False,
               figsize=None,
               vrange=None):

        if self.dim_x != 1 or self.dim_y != 1:
            raise ValueError(
                f'dim_x, dim_y = {self.dim_x, self.dim_y}, Ploting the exact solution requires dim_x = dim_y = 1. '
            )

        t_grid, x_grid = torch.meshgrid(t_crd, x_crd, indexing='ij')
        ytx = self.y_true(t_grid.unsqueeze(-1),
                          x_grid.unsqueeze(-1)).squeeze(-1)

        if inverse_taxis:
            ytx = torch.flip(ytx, (0, ))
        if vrange is None:
            ytx_max, ytx_min = ytx.max(), ytx.min()
        else:
            ytx_max, ytx_min = vrange

        fig, ax = plt.subplots(1,
                               1,
                               sharex='all',
                               sharey='all',
                               figsize=figsize,
                               constrained_layout=True)

        if plot_type == 'pcolormesh':
            color_norm_y = colors.Normalize(vmin=ytx_min * 1.1,
                                            vmax=ytx_max * 1.1)
            pcm = ax.pcolormesh(t_crd,
                                x_crd,
                                ytx.transpose(1, 0),
                                norm=color_norm_y,
                                cmap=cmap,
                                shading='gouraud')
            fig.colorbar(pcm, ax=ax, extend='neither')
            ax.set_ylabel('$x$', rotation=0)
            ax.set_xlabel('$t$')

        elif plot_type == 'curve':
            for yt_i, t_i in zip(ytx, t_crd):
                plt.plot(x_crd, yt_i, label=f'$t = {t_i.item()}$')
            plt.xlabel("$x$")
            plt.ylabel("$y$")
            plt.legend(loc='best')
        else:
            raise ValueError(f'Unknown argument: plot_type = {plot_type}')

        plt.savefig(file_name + '.pdf', dpi=dpi)
        if block:
            plt.show(block=block)
        plt.close()


class ExpDec1(DecFBSDEs):
    """
    在DMS的文章的构造的例子
    """

    def __init__(self, d, te=1.):
        super().__init__(te=te)
        self.dim_x = d
        self.dim_y = 1
        self.dim_w = d
        self.sgmb = 1
        self.name = 'ExpDec1'
        self.sgm_is_diag = True
        self.diag_sgm = None
        self.x0crd_range = [
            torch.tensor((-torch.pi / 2, torch.pi / 2)) for _ in range(d)
        ]

    def b(self, t, x):
        tpx = t + x
        return \
            self.sgmb * torch.sin(tpx) \
            * torch.mean(torch.cos(tpx), dim=-1, keepdim=True)

    def sgm(self, t, x):
        return self.sgmb * torch.diag_embed(torch.sin(t + x) + torch.tensor(2))

    def f(self, t, x, y, z):
        tpx = t + x
        cos_tpx = torch.cos(tpx)
        sum_sin_etc = torch.mean(
            torch.sin(tpx) * (1 - 2 * self.sgmb * y + self.sgmb**2 * cos_tpx),
            dim=-1,
            keepdim=True)
        sgmb_cos_ry = self.sgmb / 2 * cos_tpx + y
        sum_z_etc = torch.einsum('...i, ...ji -> ...j', sgmb_cos_ry, z)
        return sum_sin_etc - sum_z_etc + 2 * self.sgmb**2 * y

    def f_np(self, t, x, y, z):
        tpx = t + x
        cos_tpx = np.cos(tpx)
        sum_sin_etc = np.mean(np.sin(tpx) *
                              (1 - 2 * self.sgmb * y + self.sgmb**2 * cos_tpx),
                              axis=-1,
                              keepdims=True)
        sgmb_cos_ry = self.sgmb / 2 * cos_tpx + y
        sum_z_etc = np.einsum('...i, ...ji -> ...j', sgmb_cos_ry, z)
        return sum_sin_etc - sum_z_etc + 2 * self.sgmb**2 * y

    def y_true(self, t, x):
        return torch.mean(torch.cos(t + x), dim=-1, keepdim=True)

    def z_true(self, t, x):
        sin_tpx = torch.sin(t + x)
        z = -1 / self.dim_x * self.sgmb * (sin_tpx**2 + 2 * sin_tpx)
        return z.unsqueeze(-2)


class ExpDec2(DecFBSDEs):
    """
    在DMS的文章以及下列文献中用到的例子.

    [1] Jean-Francois Chassagneux. Linear multistep schemes for BSDEs. SIAM J. Numer. Anal.,52(6):2815-2836, 2014.
    [2] Weinan E, Jiequn Han, and Arnulf Jentzen. Deep learning-based numerical methods for high-dimensional parabolic
        partial differential equations and backward stochastic differential equations.
        Commun. Math. Stat., 5(4):349-380, 2017.
    """

    def __init__(self, d, te=1.):
        super().__init__(te=te)
        self.dim_x = d
        self.dim_y = 1
        self.dim_w = d
        self.sgmb = 0.25
        self.name = 'ExpDec2'
        self.sgm_is_diag = True
        self.diag_sgm = torch.ones(d) * self.sgmb
        self.x0crd_range = [torch.tensor((-1., 1.)) for _ in range(d)]

    def b(self, t, x):
        return torch.zeros_like(x)

    def sgm(self, t, x):
        return self.sgmb * torch.diag_embed(torch.ones_like(x))

    def f(self, _t, _x, y, z):
        return self.sgmb \
               * (
                       y - (2 + self.sgmb ** 2 * self.dim_x)
                       / (2 * self.sgmb ** 2 * self.dim_x)
               ) * (
                   torch.sum(z, dim=-1)
               )

    def f_np(self, _t, _x, y, z):
        return self.sgmb \
               * (
                       y - (2 + self.sgmb ** 2 * self.dim_x)
                       / (2 * self.sgmb ** 2 * self.dim_x)
               ) * (
                   np.sum(z, axis=-1)
               )

    def y_true(self, t, x):
        return torch.sigmoid(t + torch.sum(x, dim=-1, keepdim=True))

    def z_true(self, t, x):
        y_tx = self.y_true(t, x)
        return (self.sgmb * y_tx *
                (1 - y_tx)).unsqueeze(-1) * torch.ones(self.dim_w)


class ExpDec2Var(DecFBSDEs):
    """
    ExpDec2的变体, f不含y, 测试用
    """

    def __init__(self, d, te=1.):
        super().__init__(te=te)
        self.dim_x = d
        self.dim_y = 1
        self.dim_w = d
        self.sgmb = 0.25
        self.name = 'ExpDec2Var'
        self.sgm_is_diag = True
        self.diag_sgm = torch.ones(d) * self.sgmb
        self.x0crd_range = [torch.tensor((-1., 1.)) for _ in range(d)]

    def b(self, t, x):
        return torch.zeros_like(x)

    def sgm(self, t, x):
        return self.sgmb * torch.diag_embed(torch.ones_like(x))

    def f(self, t, x, y, z):
        y_ = torch.sigmoid(t + torch.sum(x, dim=-1, keepdim=True))
        return self.sgmb * (y_ - (2 + self.sgmb**2 * self.dim_x) /
                            (2 * self.sgmb**2 * self.dim_x)) * (torch.sum(
                                z, dim=-1))

    def f_np(self, t, x, y, z):
        y_ = 1 / (1 + np.exp(-t - np.sum(x, axis=-1, keepdims=True)))
        return self.sgmb * (y_ - (2 + self.sgmb**2 * self.dim_x) /
                            (2 * self.sgmb**2 * self.dim_x)) * (np.sum(
                                z, axis=-1))

    def y_true(self, t, x):
        return torch.sigmoid(t + torch.sum(x, dim=-1, keepdim=True))

    def z_true(self, t, x):
        y_tx = self.y_true(t, x)
        return (self.sgmb * y_tx *
                (1 - y_tx)).unsqueeze(-1) * torch.ones(self.dim_w)


class ExpDec3(DecFBSDEs):
    """
    简单例子, f与t, y和z无关, 测试用
    """

    def __init__(self, d, te=1.):
        super().__init__(te=te)
        self.dim_x = d
        self.dim_y = 1
        self.dim_w = d
        self.sgmb = torch.tensor(0.25)
        self.name = 'ExpDec3'
        self.sgm_is_diag = True
        self.diag_sgm = torch.ones(d) * self.sgmb
        self.x0crd_range = [torch.tensor((0., torch.pi)) for _ in range(d)]

    def b(self, t, x):
        return torch.zeros_like(x)

    def sgm(self, t, x):
        return self.sgmb * torch.diag_embed(torch.ones_like(x))

    def f(self, t, x, y, z):
        return self.sgmb**2 * torch.mean(torch.sin(x), dim=-1, keepdim=True)

    def f_np(self, t, x, y, z):
        return self.sgmb**2 * np.mean(np.sin(x), axis=-1, keepdims=True)

    def y_true(self, t, x):
        return torch.mean(torch.sin(x), dim=-1, keepdim=True)

    def z_true(self, t, x):
        return (self.sgmb * torch.cos(x)).unsqueeze(-2)


class ExpLnSin(DecFBSDEs):
    """
    在SSPMS的文章以及下列文章中用到的例子, 仅支持 X_t的维数=1 的情形
    Weidong Zhao, Guannan Zhang, and Lili Ju. A stable multistep scheme for
    solving backward stochastic differential equations. SIAM Journal on Numerical Analysis, 48(4):1369-1394,2010.
    """

    def __init__(self, d, te=1.):
        super().__init__(te=te)
        if d != 1:
            raise ValueError('This example only support that d = 1.')
        self.dim_x = d
        self.dim_y = 1
        self.dim_w = d
        self.name = 'ExpLnSin'
        self.sgm_is_diag = True
        self.diag_sgm = torch.tensor([1])
        self.x0crd_range = [torch.tensor((0., torch.pi))]

    def b(self, t, x):
        return torch.zeros_like(x)

    def sgm(self, t, x):
        return torch.diag_embed(torch.ones_like(x))

    def f(self, t, x, y, z):
        expt2 = torch.exp(t**2)
        return 1 / 2 * (expt2 - 4 * t * y - 3 * torch.exp(t**2 - y / expt2) +
                        (z**2).squeeze(-1) / expt2)

    def f_np(self, t, x, y, z):
        expt2 = np.exp(t**2)
        return 1 / 2 * (expt2 - 4 * t * y - 3 * np.exp(t**2 - y / expt2) +
                        (z**2).squeeze(-1) / expt2)

    def y_true(self, t, x):
        return torch.exp(t**2) * torch.log(torch.sin(x) + 3)

    def z_true(self, t, x):
        return (torch.exp(t**2) * torch.cos(x) /
                (torch.sin(x) + 3)).unsqueeze(-1)


class ExpBurgers(DecFBSDEs):
    """
        Burgers' 方程
    """

    def __init__(self, d, sgmb=1, te=1.):
        super().__init__(te=te)
        if d != 1:
            raise ValueError('This example only support that d = 1.')
        self.dim_x = 1
        self.dim_y = 1
        self.dim_w = 1
        self.sgmb = sgmb
        self.name = 'ExpBurgers_sgm_' + str(sgmb)
        self.sgm_is_diag = True
        self.diag_sgm = torch.tensor([sgmb])
        self.x0crd_range = [torch.tensor((0, 1))]

    def b(self, t, x):
        return torch.zeros_like(x)

    def sgm(self, t, x):
        return self.sgmb * torch.diag_embed(torch.ones_like(x))

    def f(self, t, x, y, z):
        return -y * z.squeeze(dim=-1) / self.sgmb

    def f_np(self, t, x, y, z):
        return -y * z.squeeze(axis=-1) / self.sgmb

    def y_true(self, t, x):
        t = self.te - t

        x1 = -(20 * (x - 0.5) + 99 * t) / (200 * self.sgmb**2)
        x2 = -(4 * (x - 0.5) + 3 * t) / (8 * self.sgmb**2)
        x3 = -(x - 3 / 8) / (self.sgmb**2)
        x_sort, idx_sort = torch.stack([x1, x2, x3], dim=0).sort(dim=0)
        x_rmax = x_sort - x_sort[2]
        coe_srot = torch.tensor([0.1, 0.5, 1])[idx_sort]

        exp_xrmax = torch.exp(x_rmax)
        deno = exp_xrmax.sum(dim=0)
        nume = (coe_srot * exp_xrmax).sum(dim=0)
        y = nume / deno
        return y

    def z_true(self, t, x):
        t = self.te - t

        x1 = -(20 * (x - 0.5) + 99 * t) / (200 * self.sgmb**2)
        x2 = -(4 * (x - 0.5) + 3 * t) / (8 * self.sgmb**2)
        x3 = -(x - 3 / 8) / (self.sgmb**2)
        x_sort, idx_sort = torch.stack([x1, x2, x3], dim=0).sort(dim=0)
        x_rmax = x_sort - x_sort[2]
        coe_srot = torch.tensor([0.1, 0.5, 1])[idx_sort]

        exp_xrmax = torch.exp(x_rmax)
        deno = exp_xrmax.sum(dim=0)
        nume = (coe_srot * exp_xrmax).sum(dim=0)
        y = nume / deno

        x1_coefx = -20 / (200 * self.sgmb**2)
        x2_coefx = -4 / (8 * self.sgmb**2)
        x3_coefx = -1 / (self.sgmb**2)
        xcoefx_sort = torch.tensor([x1_coefx, x2_coefx, x3_coefx])[idx_sort]

        nume_yp = ((coe_srot - y) * exp_xrmax * xcoefx_sort).sum(dim=0)
        yp = nume_yp / deno

        return (yp * self.sgmb).unsqueeze(dim=-1)


class ExpGrayScott(DecFBSDEs):
    """
        二维 Gray-Scott 方程
    """

    def __init__(self,
                 d=2,
                 cd1=8e-5,
                 cd2=4e-5,
                 gamma=0.024,
                 kappa=0.06,
                 scal_drift=0.005,
                 te=1.):
        super().__init__(te=te)
        if d != 2:
            raise ValueError('This example only support that d = 2.')
        self.dim_x = d
        self.dim_y = d
        self.dim_w = d
        self.cd1 = cd1
        self.cd2 = cd2
        self.gamma = gamma
        self.kappa = kappa
        self.scal_drift = scal_drift
        self.drift = scal_drift * torch.tensor([[0, -1], [1, 0]])

        self.name = f'ExpGrayScott-drift={scal_drift}_cd1={cd1}_cd2={cd2}_gamma={gamma}_kappa={kappa}'
        # self.te = 1
        self.sgm_is_diag = True
        self.diag_sgm = torch.sqrt(2 * torch.tensor([
            [self.cd1, self.cd1],
            [self.cd2, self.cd2],
        ]))
        self.boundary = None  # 'period'
        self.x0crd_range = [torch.tensor((-1.25, 1.25)) for _ in range(d)]

    def b(self, _t, x):
        return torch.zeros_like(x)

    # def sgm(self, t, x):
    #     return None

    def f(self, _t, x, y, z):
        u_v2 = y[..., 0] * y[..., 1]**2
        f_1 = -u_v2 + self.gamma * (1 - y[..., 0])
        f_2 = u_v2 - (self.gamma + self.kappa) * y[..., 1]
        rad_x = 0.5 + torch.norm(x, dim=-1, keepdim=True)
        bx = torch.einsum('ix, ...x, ...ji -> ...j', self.drift, x,
                          z / self.diag_sgm) / rad_x
        f_value = torch.stack([f_1, f_2], dim=-1) + bx
        return f_value

    def f_np(self, _t, x, y, z):
        u_v2 = y[..., 0] * y[..., 1]**2
        f_1 = -u_v2 + self.gamma * (1 - y[..., 0])
        f_2 = u_v2 - (self.gamma + self.kappa) * y[..., 1]
        rad_x = 0.5 + np.norm(x, axis=-1, keepdim=True)
        bx = np.einsum('ix, ...x, ...ji -> ...j', self.drift, x,
                       z / self.diag_sgm) / rad_x
        f_value = np.stack([f_1, f_2], axis=-1) + bx
        return f_value

    def yte_true(self, x):
        xc = torch.clamp(x, -0.25, 0.25)
        sin2_4pix = torch.sin(4 * torch.pi * xc)**2
        v0 = 0.25 * sin2_4pix[..., 0] * sin2_4pix[..., 1]
        u0 = 1 - 2 * v0
        return torch.stack([u0, v0], dim=-1)

    def zte_true(self, x):
        xc = torch.clamp(x, -0.25, 0.25)
        sin_4pix = torch.sin(4 * torch.pi * xc)
        cos_4pix = torch.cos(4 * torch.pi * xc)
        v0x1 = 2 * torch.pi * sin_4pix[..., 0] * cos_4pix[...,
                                                          0] * sin_4pix[...,
                                                                        1]**2
        v0x2 = 2 * torch.pi * sin_4pix[..., 1] * cos_4pix[...,
                                                          1] * sin_4pix[...,
                                                                        0]**2
        u0x1, u0x2 = -2 * v0x1, -2 * v0x2
        zte_1 = torch.stack([u0x1, u0x2], dim=-1) * self.diag_sgm[0]
        zte_2 = torch.stack([v0x1, v0x2], dim=-1) * self.diag_sgm[1]
        return torch.stack([zte_1, zte_2], dim=-2)


class CDR(DecFBSDEs):
    """
    一维对流-扩散-反应方程组, 仅支持 X_t 的维数=1 的情形
    """
    c1 = 0.2
    c2 = 0.4
    c3 = 0.6
    d1 = 0.5
    d2 = 0.7
    d3 = 0.9
    s = 1
    k = 1

    def __init__(self, d, te=1.):
        super().__init__(te=te)
        self.def_yztrue = True
        if d != 1:
            raise ValueError('This example only support that d = 2.')
        self.dim_x = d
        self.dim_y = 3
        self.dim_w = d

        self.name = 'Exp-CDR'
        self.sgm_is_diag = True

        self.vec_c = torch.tensor([self.c1, self.c2, self.c3])
        self.vec_diag_sgm = (2 * torch.tensor([
            self.d1,
            self.d2,
            self.d3,
        ])).pow(0.5)
        self.diag_sgm = self.vec_diag_sgm.unsqueeze(-1)

        self.boundary = None  # 'period'
        self.x0crd_range = [torch.tensor((0., 1.)) for _ in range(d)]

    # def b(self, _t, x):
    #     return torch.zeros_like(x)

    # def sgm(self, t, x):
    #     return None

    def f(self, _t, _x, y, z):
        u1 = y[..., 0]
        u2 = y[..., 1]
        u3 = y[..., 2]
        temp_var0 = 1 - 2 * u1
        temp_var1 = temp_var0 * u3
        r1 = (self.c1 - self.s) * u3 + self.d1 * self.k * temp_var1
        r2 = (self.c2 -
              self.s) * temp_var1 + self.d2 * (self.k *
                                               (1 - 4 * u2) + 2 * u3) * u3
        r3 = -self.k * (self.c3 - self.s) * temp_var1 - self.d3 * self.k * (
            self.k * temp_var0**2 + 2 * u3) * u3
        r = torch.stack([r1, r2, r3], dim=-1)
        f_val = r - self.vec_c / self.vec_diag_sgm * z.squeeze(-1)
        return f_val

    def u_func(self, t, x):
        z = x - self.s * (self.te - t)
        u1 = 1 / (1 + torch.exp(self.k * z))
        u2 = u1 * (1 - u1)
        u3 = -self.k * u2
        return u1, u2, u3

    def y_true(self, t, x):
        u1, u2, u3 = self.u_func(t, x)
        return torch.concatenate([u1, u2, u3], dim=-1)

    def z_true(self, t, x):
        u1, _, u3 = self.u_func(t, x)
        u1x = u3
        u2x = u3 * (1 - 2 * u1)
        u3x = -self.k * u2x
        ux = torch.stack([u1x, u2x, u3x], dim=-2)

        # from torch.func import jacrev, vmap
        # t = torch.ones_like(x) * t
        # ux = vmap(jacrev(self.y_true, argnums=1), in_dims=0)(t, x)
        # uxx = vmap(
        #     jacrev(jacrev(self.y_true, argnums=1), argnums=1),
        #     in_dims=0,
        # )(t, x)

        z_val = ux * self.vec_diag_sgm.unsqueeze(-1)
        return z_val


==> Code/findrk.py <==
"""
寻找RK的格式系数
"""

from functools import partial

import numpy as np
from scipy.optimize import NonlinearConstraint, minimize


def abc_from_coeflat(coe_flat, stage):
    b = coe_flat[-stage:]
    a = np.zeros([stage, stage])
    idx = np.tril_indices(stage, k=-1)
    a[idx] = coe_flat[:-stage]
    c = np.sum(a, axis=-1)
    return a, b, c


# def del_c(c):
#     delta_c = c[:-1] - c[1:]
#     return 1 / delta_c


def loss_coe(coe_flat):
    # loss = -np.min(coe_flat)
    loss = np.sum(coe_flat**2)
    return loss


def ord0_cond(_a, _b, c):
    err_c = c - np.linspace(0, 1, c.size, endpoint=False)
    return err_c


def ord1_cond(_a, b, _c):
    sum_b = np.sum(b) - 1
    return [sum_b]


def ord2_cond(_a, b, c):
    sum_bc = b.dot(c) - 1 / 2
    return [sum_bc]


def ord3_cond(a, b, c):
    sum_bc2 = b.dot(c**2) - 1 / 3
    sum_bac = np.einsum('i, ij, j', b, a, c) - 1 / 6
    return sum_bc2, sum_bac


def ord4_cond(a, b, c):
    sum_bc3 = b.dot(c**3) - 1 / 4
    sum_bcac = np.einsum('i, i, ij, j', b, c, a, c) - 1 / 8
    sum_bac2 = np.einsum('i, ij, j', b, a, c**2) - 1 / 12
    sum_baac = np.einsum('i, ij, jk, k', b, a, a, c) - 1 / 24
    return sum_bc3, sum_bcac, sum_bac2, sum_baac


def ord5_cond(a, b, c):
    sum_bc4 = b.dot(c**4) - 1 / 5
    sum_bc2ac = np.einsum('i, i, ij, j', b, c**2, a, c) - 1 / 10
    sum_bcac2 = np.einsum('i, i, ij, j', b, c, a, c**2) - 1 / 15
    sum_bcaac = np.einsum('i, i, ij, jk, k', b, c, a, a, c) - 1 / 30
    sum_b_ac = np.einsum('i, ij, j, ik, k', b, a, c, a, c) - 1 / 20
    sum_bac3 = np.einsum('i, ij, j', b, a, c**3) - 1 / 20
    sum_bacac = np.einsum('i, ij, j, jk, k', b, a, c, a, c) - 1 / 40
    sum_baac2 = np.einsum('i, ij, jk, k', b, a, a, c**2) - 1 / 60
    sum_baaac = np.einsum('i, ij, jk, kl, l', b, a, a, a, c) - 1 / 120
    return sum_bc4, sum_bc2ac, sum_bcac2, sum_bcaac, sum_b_ac, sum_bac3, sum_bacac, sum_baac2, sum_baaac


def order_cond(coe_flat, order, stage):
    a, b, c = abc_from_coeflat(coe_flat, stage)
    if order == 1:
        err = np.concatenate((
            ord0_cond(a, b, c),
            ord1_cond(a, b, c),
        ))
    elif order == 2:
        err = np.concatenate((
            ord0_cond(a, b, c),
            ord1_cond(a, b, c),
            ord2_cond(a, b, c),
        ))
    elif order == 3:
        err = np.concatenate((
            ord0_cond(a, b, c),
            ord1_cond(a, b, c),
            ord2_cond(a, b, c),
            ord3_cond(a, b, c),
        ))
    elif order == 4:
        err = np.concatenate((
            ord0_cond(a, b, c),
            ord1_cond(a, b, c),
            ord2_cond(a, b, c),
            ord3_cond(a, b, c),
            ord4_cond(a, b, c),
        ))
    elif order == 5:
        err = np.concatenate((
            ord0_cond(a, b, c),
            ord1_cond(a, b, c),
            ord2_cond(a, b, c),
            ord3_cond(a, b, c),
            ord4_cond(a, b, c),
            ord5_cond(a, b, c),
        ))
    else:
        raise ValueError(f"Unsupported order = {order}")
    return err


def gen_ordconst(stage, order):
    order_const = NonlinearConstraint(
        partial(order_cond, order=order, stage=stage),
        0,
        0,
        keep_feasible=True,
    )
    return order_const


if __name__ == '__main__':

    stage_ = 6
    order_ = 4

    coe_init = np.ones([int((1 + stage_) * stage_ / 2)])
    coe_init = coe_init / (6 + 1)
    res = minimize(
        loss_coe,
        coe_init.reshape(-1),
        method='trust-constr',  # 'trust-constr',
        constraints=gen_ordconst(stage_, order_),
        options={'verbose': 1})

    coe_flat_ = res.x
    a_, b_, c_ = abc_from_coeflat(coe_flat_, stage_)
    # np.set_printoptions(threshold=20)
    np.set_printoptions(threshold=np.inf)

    print(f"A = {a_}")
    print(f"b = {b_}")
    print(f"c = {c_}")

    print(f'Error = {order_cond(coe_flat_, order_, stage_)}')

    with open('coeffrk.txt', 'a', encoding='utf-8') as f:
        f.write('\n======================================\n')
        f.write(f'm = {stage_}\n')
        f.write(f'r = {order_}\n')
        f.write('\n== float coefficients ==\n')
        f.write('A = [\n')
        for ai in a_:
            f.write(f'{ai.tolist()},\n')
        f.write(']\n')
        f.write(f'b = ({b_.tolist()})\n')
        f.write(f'c = ({c_.tolist()})\n')
        f.write(f'Error = {order_cond(coe_flat_, order_, stage_)}\n')
        f.write(
            f'Max_Error = {np.max(np.abs(order_cond(coe_flat_, order_, stage_)))}\n'
        )


==> Code/main.py <==
"""
主程序
"""

import csv
import uuid
import warnings
from itertools import product
from pathlib import Path
from typing import Sequence
import matplotlib.pyplot as plt
import numpy as np
import torch
from scipy import optimize

import equations
from rkscheme import RKScheme, run_rkscheme


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def set_device(dev_conf):
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(f"Invalid dev_conf={dev_conf}")
    torch.set_default_device(device)
    print(f'Use device: {device}')

    return device


def resi(p, logerr, logdt_):
    """
    用最小二乘计算收敛阶时, 用到的临时函数
    """
    return logerr - p[0] * logdt_ - p[1]


def get_cr(dt: Sequence, err: Sequence):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_err = np.log10(err)
    slope, intercept = np.polyfit(log_dt, log_err, 1)

    return slope, intercept


def plot_cr(dt: Sequence,
            err_y: Sequence,
            err_z: Sequence,
            sav_name: str,
            title=None):
    if len(dt) != len(err_y) or len(dt) != len(err_z):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_erry = np.log10(err_y)
    log_errz = np.log10(err_z)
    slope_y, intercept_y = np.polyfit(log_dt, log_erry, 1)
    slope_z, intercept_z = np.polyfit(log_dt, log_errz, 1)

    v_med = np.mean([log_erry, log_errz])
    max_v = max(log_erry.max(), log_errz.max())
    min_v = min(log_erry.min(), log_errz.min())
    # x_interval = log_dt.max() - log_dt.min()
    v_interval = 1.2 * (max_v - min_v)
    v_min = v_med - v_interval / 2
    v_max = v_med + v_interval / 2

    plt.figure(dpi=300)
    for (log_error, slope, intercept, label, color) in [
        (log_erry, slope_y, intercept_y, 'Error of $Y^0$', 'C1'),
        (log_errz, slope_z, intercept_z, 'Error of $Z^0$', 'C0'),
    ]:
        fit_line = slope * log_dt + intercept
        xlabel = r'$\log_{10}(\Delta t)$'
        ylabel = r'$\log_{10}(\text{Error})$'
        if intercept < 0:
            lab_line = f"{ylabel} = {slope:.3f}{xlabel} - {-intercept:.3f}"
        else:
            lab_line = f"{ylabel} = {slope:.3f}{xlabel} + {intercept:.3f}"
        plt.plot(log_dt,
                 log_error,
                 marker='o',
                 linestyle='None',
                 label=label,
                 color=color)
        plt.plot(log_dt, fit_line, linestyle='--', label=lab_line, color=color)

    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(v_min, v_max)

    plt.grid(True)
    if title is not None:
        plt.title(title)

    # ax = plt.gca()
    # ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')
    plt.close()


def show_results(
    n_dt_list,
    te,
    maxerry_list,
    maxerrz_list,
    l1erry_list,
    l1errz_list,
):
    logdt = np.log10(te) - np.log10(n_dt_list)
    p0 = np.array((1, 10))
    log_maxerr_y0 = np.log10(maxerry_list)
    log_maxerr_z0 = np.log10(maxerrz_list)
    maxe_ordy = optimize.leastsq(resi, p0, args=(log_maxerr_y0, logdt))[0][0]
    maxe_ordz = optimize.leastsq(resi, p0, args=(log_maxerr_z0, logdt))[0][0]

    log_l1err_y0 = np.log10(l1erry_list)
    log_l1err_z0 = np.log10(l1errz_list)
    l1e_ordy = optimize.leastsq(resi, p0, args=(log_l1err_y0, logdt))[0][0]
    l1e_ordz = optimize.leastsq(resi, p0, args=(log_l1err_z0, logdt))[0][0]

    print('\n*************')
    for i in range(len(n_dt_list)):
        print(
            f'n = {n_dt_list[i]}, max_err_y = {maxerry_list[i]:.3e}, max_err_z = {maxerrz_list[i]:.3e}'
        )
    print(f'C.R. of Y0 (Max error): {maxe_ordy:.5f}')
    print(f'C.R. of Z0 (Max error): {maxe_ordz:.5f}')

    print('\n')
    for i in range(len(n_dt_list)):
        print(
            f'n = {n_dt_list[i]}, l1_err_y = {l1erry_list[i]:.3e}, l1_err_z = {l1errz_list[i]:.3e}'
        )
    print(f'C.R. of Y0 (L1 error): {l1e_ordy:.5f}')
    print(f'C.R. of Z0 (L1 error): {l1e_ordz:.5f}')


def make_logdict(scheme: RKScheme, res_dict):
    x0_sols = res_dict['xn'][0]
    y0_sols = res_dict['yn'][0]
    z0_sols = res_dict['zn'][0]

    if scheme.fbsdes.def_yztrue:
        t0_tensor = torch.from_numpy(res_dict['tn'][0])
        x0_sols = torch.from_numpy(x0_sols).to(t0_tensor.device)
        ytrue_0 = scheme.fbsdes.y_true(t0_tensor, x0_sols).cpu().numpy()
        ztrue_0 = scheme.fbsdes.z_true(t0_tensor, x0_sols).cpu().numpy()
        maxerr_y = np.max(np.abs(ytrue_0 - y0_sols))
        maxerr_z = np.max(np.abs(ztrue_0 - z0_sols))
        l1err_y = np.mean(np.abs(ytrue_0 - y0_sols))
        l1err_z = np.mean(np.abs(ztrue_0 - z0_sols))
    else:
        maxerr_y = np.nan
        maxerr_z = np.nan
        l1err_y = np.nan
        l1err_z = np.nan

    id_ = str(uuid.uuid4())
    log_dict = {
        'id': id_,
        'FBSDEs': scheme.fbsdes.name,
        'Scheme': scheme.name,
        'Scheme_tex': scheme.texname,
        'test_use_true_zn': scheme.test_withztn,
        'T': scheme.fbsdes.te.cpu().numpy(),
        't0': res_dict['tn'][0],
        'd': scheme.fbsdes.dim_x,
        'N': scheme.n_dt,
        'Max_err_y': maxerr_y,
        'Max_err_z': maxerr_z,
        'L1_err_y': l1err_y,
        'L1_err_z': l1err_z,
        'RT (perf_counter)': res_dict['rt'][0]
    }

    return log_dict


def main():
    torch.set_default_dtype(torch.double)
    set_device('cpu')

    logfile_name = 'log'  # 输出计算结果的文件名
    n_dt_list = [30, 40, 54, 70, 90]  # 时间步数列表, 用于计算收敛阶

    dx_func = lambda _dt: 5e-3

    gaussian_rad = 5.
    expand_x1 = 3.
    rad_sinc = 10  # Sinc逼近的截断长度, 以标准正态分布的密度函数为准

    t0 = 0.
    d = 1  # 空间维数
    max_sinc_points = torch.inf  # int(300**(1 / d)) + 1
    test_withztn = False  # True or False  # zn是否使用真解, 用于测试

    equ_list = [
        equations.CDR(d),
        equations.ExpDec2(d),
        equations.ExpLnSin(d),
        # equations.ExpBurgers(d, sgmb=0.15),
        # equations.ExpBurgers(d, sgmb=0.04),
        # equations.ExpBurgers(d, sgmb=0.08),
        # equations.ExpBurgers(d, sgmb=0.12),
        # equations.ExpBurgers(d, sgmb=0.16),
        # equations.ExpBurgers(d, sgmb=0.2),
        # equations.ExpBurgers(d, sgmb=0.24),
        # equations.ExpGrayScott(d,
        #                        cd1=2e-5,
        #                        cd2=1e-5,
        #                        scal_drift=0.,
        #                        gamma=0.022,
        #                        kappa=0.055),
        # equations.ExpGrayScott(d, cd1=2e-5, cd2=1e-5, scal_drift=0.005, gamma=0.022, kappa=0.055),
        # equations.ExpGrayScott(d, cd1=6e-5, cd2=2e-5, scal_drift=0.),
        # equations.ExpGrayScott(d, cd1=8e-5, cd2=2e-5, scal_drift=0.),
        # equations.ExpGrayScott(d, cd1=10e-5, cd2=2e-5, scal_drift=0.),
        # equations.ExpGrayScott(d, cd1=2e-5, cd2=1e-5, scal_drift=0.),
        # equations.ExpGrayScott(d, cd1=4e-5, cd2=2e-5, scal_drift=0.),
        # equations.ExpGrayScott(d, cd1=8e-5, cd2=4e-5, scal_drift=0.),
        # equations.ExpGrayScott(d, cd1=2e-5, cd2=1e-5, scal_drift=0.005),
        # equations.ExpGrayScott(d, cd1=4e-5, cd2=2e-5, scal_drift=0.005),
        # equations.ExpGrayScott(d, cd1=8e-5, cd2=4e-5, scal_drift=0.005),
    ]
    num_snapshot = 4

    sch_list = [
        # 'oderk_1_1',
        'oderk_1_1',
        'oderk_2_c1', 'oderk_2_c2',
        'oderk_3_c1', 'oderk_3_c2', 'oderk_3_c3',
        'oderk_4_s5', 'oderk_4_s6',
        'oderk_5_s7', 'oderk_5_s8',

        # 'oderk_1_1', 'oderk_2_1', 'oderk_2_2', 'oderk_3_1', 'oderk_3_2', 'oderk_4_c',
        # 'oderk_4_G', 'oderk_5_b', 'oderk_6_1','oderk_6_KN'
        # 'oderk_2_1', 'oderk_2_2', 'oderk_2_c',  'oderk_3_c', 'oderk_3_1', 'oderk_3_2',
        # 'oderk_4_c', 'oderk_4_g', 'oderk_4_s5','oderk_5_b', 'oderk_5_7', 'oderk_5_8',
    ]

    for fbsdes, sch_name in product(equ_list, sch_list):
        scheme = RKScheme(sch_name,
                          fbsdes,
                          rad_sinc=rad_sinc,
                          test_withztn=test_withztn,
                          max_sinc_points=max_sinc_points)

        maxerry_list = []
        maxerrz_list = []
        l1erry_list = []
        l1errz_list = []
        for n_dt in n_dt_list:

            dt = fbsdes.te / n_dt
            dx = dx_func(dt)
            t_part = torch.linspace(t0, fbsdes.te, n_dt + 1)

            if num_snapshot == 0:
                snap_gap = n_dt + 1
            else:
                snap_gap = max(int(n_dt // num_snapshot), 1)

            res_dict = run_rkscheme(t_part,
                                    dx,
                                    fbsdes,
                                    scheme,
                                    snap_gap=snap_gap,
                                    sav_xn=True,
                                    truncate_rad=gaussian_rad,
                                    expand_x1=expand_x1,
                                    term_ynpj='analytic',
                                    term_znpj='analytic')
            rt = res_dict['rt'][0]
            print(f'\nRT: {rt:.3f} seconds')
            log_dict = make_logdict(scheme, res_dict)

            with open(logfile_name + '.csv',
                      mode='a',
                      newline='',
                      encoding='utf8') as csv_file:
                writer = csv.DictWriter(csv_file, fieldnames=log_dict.keys())
                writer.writeheader()
                writer.writerow(log_dict)

            maxerry_list.append(log_dict['Max_err_y'])
            maxerrz_list.append(log_dict['Max_err_z'])
            l1erry_list.append(log_dict['L1_err_y'])
            l1errz_list.append(log_dict['L1_err_z'])

        if len(n_dt_list) > 1 and fbsdes.def_yztrue:
            for k, v in scheme.config.items():
                print(f'{k} = {v}')
            dt_list = [fbsdes.te / n for n in n_dt_list]
            plot_cr(dt_list,
                    maxerry_list,
                    maxerrz_list,
                    logfile_name + f'--{fbsdes.name}--{scheme.name}--MaxErrCR',
                    title='Convergence Rate for Max Error')
            plot_cr(dt_list,
                    l1erry_list,
                    l1errz_list,
                    logfile_name + f'--{fbsdes.name}--{scheme.name}--L1ErrCR',
                    title='Convergence Rate for L1 Error')
            show_results(
                n_dt_list,
                fbsdes.te.cpu().numpy(),
                maxerry_list,
                maxerrz_list,
                l1erry_list,
                l1errz_list,
            )


if __name__ == '__main__':

    main()


==> Code/rk_coeff.py <==
import torch


def rksch_config(sch_name):
    """
    sch_name : 格式名称的字符串, 格式为oderk_字符_字符
    """
    if sch_name == 'oderk_1_1':
        mat_a = torch.tensor([[0]])
        b = torch.tensor([1])
        c = torch.tensor([0])
        order = 1
        n_stage = 1
        texname = 'Euler'
    elif sch_name == 'oderk_2_1':
        mat_a = torch.tensor([[0, 0], [1, 0]])
        b = torch.tensor([1 / 2, 1 / 2])
        c = torch.tensor([0, 1])
        order = 2
        n_stage = 2
        texname = 'RK21'
    elif sch_name == 'oderk_2_2':
        mat_a = torch.tensor([[0, 0], [1 / 2, 0]])
        b = torch.tensor([0, 1])
        c = torch.tensor([0, 1 / 2])
        order = 2
        n_stage = 2
        texname = 'RK22'
    elif sch_name == 'oderk_2_c1':
        c_1 = 1 / 2
        mat_a = torch.tensor([
            [0, 0],
            [c_1, 0],
        ])
        b = torch.tensor([1 - 1 / (2 * c_1), 1 / (2 * c_1)])
        c = torch.tensor([0, c_1])
        order = 2
        n_stage = 2
        texname = 'RK(2; 1/2)'
    elif sch_name == 'oderk_2_c2':
        c_1 = 2 / 3
        mat_a = torch.tensor([
            [0, 0],
            [c_1, 0],
        ])
        b = torch.tensor([1 - 1 / (2 * c_1), 1 / (2 * c_1)])
        c = torch.tensor([0, c_1])
        order = 2
        n_stage = 2
        texname = 'RK(2; 2/3)'
    elif sch_name == 'oderk_3_c1':
        c_2, c_1 = 1 / 3, 2 / 3
        a_13 = c_1 * (3 * c_2 - 3 * c_2**2 - c_1) / (c_2 * (2 - 3 * c_2))
        a_12 = c_1 * (c_1 - c_2) / (c_2 * (2 - 3 * c_2))
        b_3 = (-3 * c_1 + 6 * c_2 * c_1 + 2 - 3 * c_2) / (6 * c_2 * c_1)
        b_2 = (3 * c_1 - 2) / (6 * c_2 * (c_1 - c_2))
        b_1 = (2 - 3 * c_2) / (6 * c_1 * (c_1 - c_2))
        mat_a = torch.tensor([[0, 0, 0], [c_2, 0, 0], [a_13, a_12, 0]])
        b = torch.tensor([b_3, b_2, b_1])
        c = torch.tensor([0, c_2, c_1])
        order = 3
        n_stage = 3
        texname = 'RK(3; 2/3, 1/3)'
    elif sch_name == 'oderk_3_c2':
        c_2, c_1 = 1 / 4, 1 / 2
        a_13 = c_1 * (3 * c_2 - 3 * c_2**2 - c_1) / (c_2 * (2 - 3 * c_2))
        a_12 = c_1 * (c_1 - c_2) / (c_2 * (2 - 3 * c_2))
        b_3 = (-3 * c_1 + 6 * c_2 * c_1 + 2 - 3 * c_2) / (6 * c_2 * c_1)
        b_2 = (3 * c_1 - 2) / (6 * c_2 * (c_1 - c_2))
        b_1 = (2 - 3 * c_2) / (6 * c_1 * (c_1 - c_2))
        mat_a = torch.tensor([[0, 0, 0], [c_2, 0, 0], [a_13, a_12, 0]])
        b = torch.tensor([b_3, b_2, b_1])
        c = torch.tensor([0, c_2, c_1])
        order = 3
        n_stage = 3
        texname = 'RK(3; 1/2, 1/4)'
    elif sch_name == 'oderk_3_c3':
        c_2, c_1 = 1 / 2, 3 / 4
        a_13 = c_1 * (3 * c_2 - 3 * c_2**2 - c_1) / (c_2 * (2 - 3 * c_2))
        a_12 = c_1 * (c_1 - c_2) / (c_2 * (2 - 3 * c_2))
        b_3 = (-3 * c_1 + 6 * c_2 * c_1 + 2 - 3 * c_2) / (6 * c_2 * c_1)
        b_2 = (3 * c_1 - 2) / (6 * c_2 * (c_1 - c_2))
        b_1 = (2 - 3 * c_2) / (6 * c_1 * (c_1 - c_2))
        mat_a = torch.tensor([[0, 0, 0], [c_2, 0, 0], [a_13, a_12, 0]])
        b = torch.tensor([b_3, b_2, b_1])
        c = torch.tensor([0, c_2, c_1])
        order = 3
        n_stage = 3
        texname = 'RK(3; 3/4, 1/2)'
    elif sch_name == 'oderk_3_1':
        mat_a = torch.tensor([[0, 0, 0], [2 / 3, 0, 0], [1 / 3, 1 / 3, 0]])
        b = torch.tensor([1 / 4, 0, 3 / 4])
        c = torch.tensor([0, 2 / 3, 2 / 3])
        order = 3
        n_stage = 3
        texname = 'RK31'
    elif sch_name == 'oderk_3_2':
        mat_a = torch.tensor([[0, 0, 0], [1 / 2, 0, 0], [-1, 2, 0]])
        b = torch.tensor([1 / 6, 2 / 3, 1 / 6])
        c = torch.tensor([0, 1 / 2, 1])
        order = 3
        n_stage = 3
        texname = 'RK32'
    elif sch_name == 'oderk_4_c':
        mat_a = torch.tensor([
            [0, 0, 0, 0],
            [1 / 2, 0, 0, 0],
            [0, 1 / 2, 0, 0],
            [0, 0, 1, 0],
        ])
        b = torch.tensor([1 / 6, 1 / 3, 1 / 3, 1 / 6])
        c = torch.tensor([0, 1 / 2, 1 / 2, 1])
        order = 4
        n_stage = 4
        texname = 'classical RK4'
    elif sch_name == 'oderk_4_G':
        sq2 = 2**(1 / 2)
        mat_a = torch.tensor([
            [0, 0, 0, 0],
            [1 / 2, 0, 0, 0],
            [(sq2 - 1) / 2, (2 - sq2) / 2, 0, 0],
            [0, -sq2 / 2, (2 + sq2) / 2, 0],
        ])
        b = torch.tensor([1 / 6, (2 - sq2) / 6, (2 + sq2) / 6, 1 / 6])
        c = torch.tensor([0, 1 / 2, 1 / 2, 1])
        order = 4
        n_stage = 4
        texname = "Gill's method"

    elif sch_name == 'oderk_4_s5':
        mat_a = torch.tensor(
            [[0.0, 0.0, 0.0, 0.0, 0.0], [0.2, 0.0, 0.0, 0.0, 0.0],
             [-0.13242233706502626, 0.5324223370650263, 0.0, 0.0, 0.0],
             [
                 0.019886552336434136, 0.24294264564990678, 0.3371708020136592,
                 0.0, 0.0
             ],
             [
                 0.1963917348918804, -0.005472324607713924, 0.2464094480422048,
                 0.36267114167362885, 0.0
             ]])
        b = torch.tensor([
            0.04623081469521772, 0.27341007455246313, 0.31905155483797115,
            -0.1432565921142024, 0.5045641480285504
        ])
        c = torch.tensor([0.0, 0.2, 0.4, 0.6000000000000001, 0.8])
        order = 4
        n_stage = 5
        texname = 'RK4 5-stage by NUM'

    elif sch_name == 'oderk_4_s6':
        mat_a = torch.tensor([
            [0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
            [0.16666666666666666, 0.0, 0.0, 0.0, 0.0, 0.0],
            [-0.025061513556965075, 0.3583948468902984, 0.0, 0.0, 0.0, 0.0],
            [
                0.13841067828110443, 0.1693249424852804, 0.1922643792336152,
                0.0, 0.0, 0.0
            ],
            [
                -0.0038511700476725353, 0.09581249968889799,
                0.22659933188130044, 0.34810600514414075, 0.0, 0.0
            ],
            [
                0.16161918775745476, 0.10244745111384074, 0.1276198408649451,
                0.12764301041543388, 0.31400384318165875, 0.0
            ],
        ])
        b = torch.tensor([
            0.03548077842498064, 0.2095257367170438, 0.3070892688820228,
            -0.033230011198136004, 0.12968537675712494, 0.3514488504169638
        ])
        c = torch.tensor([0, 1 / 6, 2 / 6, 3 / 6, 4 / 6, 5 / 6])
        order = 4
        n_stage = 6
        texname = 'RK4 6-stage by NUM'

    elif sch_name == 'oderk_5_b':
        # Butcher 2016, p200
        beta = 1 / 2
        mat_a = torch.tensor([
            [0, 0, 0, 0, 0],
            [1 / 4, 0, 0, 0, 0],
            [1 / 2, 0, 0, 0, 0],
            [0, 1 / 2, 1 / 4, 0, 0],
            [0, 1 / (6 * beta), -1 / (3 * beta), 1 / (6 * beta), 0],
        ])
        b = torch.tensor([-beta, 2 / 3, -1 / 3, 2 / 3, beta])
        c = torch.tensor([0, 1 / 4, 1 / 2, 3 / 4, 0])
        order = 4
        n_stage = 5
        texname = 'RK5B'

    elif sch_name == 'oderk_5_s7':
        mat_a = torch.tensor([
            [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
            [0.14285714285714285, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
            [
                -0.00849922984652299, 0.2942135155608087, 0.0, 0.0, 0.0, 0.0,
                0.0
            ],
            [
                0.012111601574373559, 0.027194944061276653, 0.3892648829357783,
                0.0, 0.0, 0.0, 0.0
            ],
            [
                0.17649344547970258, 0.038519474866316364,
                0.013295135548829034, 0.3431205155337234, 0.0, 0.0, 0.0
            ],
            [
                0.20775831541493936, -0.0013035026399939747,
                0.05244696764836481, 0.24416745620882727, 0.21121647765357676,
                0.0, 0.0
            ],
            [
                0.04201635027665935, 0.16939620723268453, 0.17374202049423548,
                0.1849766339309189, -0.053226048370035584, 0.3402376935783944,
                0.0
            ],
        ])
        b = torch.tensor([
            0.09233840526733901, 0.018048818525724868, 0.3316242728057178,
            0.021246618173088202, 0.2976169110457616, -0.12974529206631724,
            0.3688702662486858
        ])
        c = torch.tensor([
            0.0, 0.14285714285714285, 0.2857142857142857, 0.42857142857142855,
            0.5714285714285714, 0.7142857142857142, 0.857142857142857
        ])
        order = 5
        n_stage = 7
        texname = 'RK5 7-stage by NUM'

    elif sch_name == 'oderk_5_s8':
        mat_a = torch.tensor([
            [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
            [0.125, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
            [
                -0.019695026811446536, 0.2696950268114465, 0.0, 0.0, 0.0, 0.0,
                0.0, 0.0
            ],
            [
                0.12027883922164721, -0.025389113361355534,
                0.28011027413970835, 0.0, 0.0, 0.0, 0.0, 0.0
            ],
            [
                0.17348303333838974, 0.15121241994785925, 0.11261192763186804,
                0.06269261908188303, 0.0, 0.0, 0.0, 0.0
            ],
            [
                0.027377326034266746, 0.048508067745817715,
                0.14412177807635515, 0.2178666996537625, 0.18712612848979787,
                0.0, 0.0, 0.0
            ],
            [
                0.12076055643080501, 0.07237536565936713, 0.1519401323946871,
                0.16024192906367374, -0.07416278224686454, 0.3188447986983316,
                0.0, 0.0
            ],
            [
                0.03658677645498778, 0.08834233979368933, 0.20873825484619646,
                0.22487804433654632, -0.017586277300601805,
                0.03916189598076387, 0.29487896588841805, 0.0
            ],
        ])
        b = torch.tensor([
            0.10264676180489864, -0.005963693910170281, 0.14240515226981773,
            0.3625707619097686, -0.01436402197198115, 0.044156049175500874,
            0.10972598940350983, 0.25882300131865577
        ])
        c = torch.tensor([0.0, 0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875])
        order = 5
        n_stage = 8
        texname = 'RK5 8-stage by NUM'

    elif sch_name == 'oderk_6_1':
        # Butcher 2016, p205
        mat_a = torch.tensor([
            [0, 0, 0, 0, 0, 0],
            [1 / 4, 0, 0, 0, 0, 0],
            [1 / 8, 1 / 8, 0, 0, 0, 0],
            [0, 0, 1 / 2, 0, 0, 0],
            [3 / 16, -3 / 8, 3 / 8, 9 / 16, 0, 0],
            [-3 / 7, 8 / 7, 6 / 7, -12 / 7, 8 / 7, 0],
        ])
        b = torch.tensor([7 / 90, 0, 16 / 45, 2 / 15, 16 / 45, 7 / 90])
        c = torch.tensor([0, 1 / 4, 1 / 4, 1 / 2, 3 / 4, 1])
        order = 5
        n_stage = 6
        texname = 'RK61'
    elif sch_name == 'oderk_6_KN':
        # Butcher 2016, p205
        mat_a = torch.tensor([
            [0, 0, 0, 0, 0, 0],
            [1 / 3, 0, 0, 0, 0, 0],
            [4 / 25, 6 / 25, 0, 0, 0, 0],
            [1 / 4, -3, 15 / 4, 0, 0, 0],
            [2 / 27, 10 / 9, -50 / 81, 8 / 81, 0, 0],
            [2 / 25, 12 / 25, 2 / 15, 8 / 75, 0, 0],
        ])
        b = torch.tensor([23 / 192, 0, 125 / 192, 0, -27 / 64, 125 / 192])
        c = torch.tensor([0, 1 / 3, 2 / 5, 1, 2 / 3, 4 / 5])
        order = 5
        n_stage = 6
        texname = 'Kutta-Nystrom'
    else:
        raise ValueError(f'Unsupported scheme: sch_name = {sch_name}')

    sch_dict = {
        'mat_a': mat_a,
        'b': b,
        'c': c,
        'n_stage': n_stage,
        'order': order,
        'texname': texname,
    }

    return sch_dict


==> Code/rkscheme.py <==
'''
定义龙格库塔(RK)格式的模块
'''
import math
from typing import Sequence, Union
import time

import torch
import torch.nn.functional as F

from equations import DecFBSDEs
from rk_coeff import rksch_config


def mesh_point_flat(*grids):
    """
    根据传入坐标, 调用 torch.meshgrid 生成网格点坐标,
    再用 torch.stack 组合成 tensor, 然后在空间轴上展平

    :param grids: 与torch.meshgrid的参数相同
    :return: [空间点, x自身轴]
    """
    return torch.stack(torch.meshgrid(*grids, indexing='ij'),
                       dim=-1).view(-1, len(grids))


def cut_gdidx(coords, bounds):
    """
    根据空间的上下界 (bounds) 截断空间坐标 (coords),
    生成截断的空间点的索引

    Parameters
    ----------
    coords : list
        [x1_coord, x2_coord, ..., xd_coord]
    bounds : 2d-tensor
        [下界或上界, x 本身]

    Returns
    -------
    xngd_idx : bool-tensor
        [空间维度1, ..., 空间维度d]
    """
    if bounds is None:
        coord_idx_list = [
            torch.full(xnpj_crd.size(), True) for xnpj_crd in coords
        ]
        xngd_idx = torch.full([xnpj_crd.numel() for xnpj_crd in coords], True)
    else:
        coord_idx_list = [
            (xnpj_crd >= bd[0]) & (xnpj_crd <= bd[1])
            for xnpj_crd, bd in zip(coords, bounds.transpose(1, 0))
        ]
        xngd_idx = coord_idx_list[0]
        for crd_idx in coord_idx_list[1:]:
            xngd_idx = xngd_idx.outer(crd_idx)
    return coord_idx_list, xngd_idx


def ensure_numpy(tensor):
    if isinstance(tensor, torch.Tensor):
        return tensor.detach().cpu().numpy()
    elif isinstance(tensor, Sequence) and all(
            isinstance(t, torch.Tensor) for t in tensor):
        return [t.detach().cpu().numpy() for t in tensor]
    else:
        return tensor


def repermute(tensor: torch.Tensor, idx_to_end: Sequence[int]):
    """
    Permutes the dimensions of a tensor by moving specified dimensions to the end.
    This function rearranges the dimensions of the input tensor such that the dimensions
    listed in `idx_to_end` are moved to the end of the tensor's shape, while preserving
    the relative order of the other dimensions. It also computes the inverse permutation
    indices needed to recover the original dimension order.
    Parameters:
    tensor (torch.Tensor): The input tensor to be permuted.
    idx_to_end (Sequence of int): A sequence of indices to move to the end.
    Returns:
    tuple: A tuple containing:
        - permuted_tensor (torch.Tensor): The tensor with dimensions permuted.
        - recover_idx (torch.Tensor): Indices to reverse the permutation and recover the original order.
    """
    idx = torch.arange(tensor.ndim)
    is_ahead = [i in idx_to_end for i in idx]
    not_ahead = [(i not in idx_to_end) for i in idx]
    permute_idx = torch.concatenate((idx[not_ahead], idx[is_ahead]))
    recover_idx = torch.sort(permute_idx)[1]
    permuted_tensor = torch.permute(tensor, permute_idx.tolist())
    return permuted_tensor, recover_idx


def get_sincw_scaler(rad_sinc,
                     dt_arr,
                     diag_sgm,
                     dx,
                     max_sinc_points=torch.inf):

    assert diag_sgm.ndim == 1

    sinc_w1 = []
    sinc_w2 = []
    num_sincq = (rad_sinc * max(dt_arr)**(0.5) * diag_sgm).div(
        dx, rounding_mode='trunc') + 1
    num_sincq = torch.minimum(num_sincq, torch.tensor(max_sinc_points))
    for dt in dt_arr:
        coords_dx = [torch.arange(-num, num + 1) * dx for num in num_sincq]
        gd_w1 = torch.ones(1)
        for j in range(diag_sgm.shape[0]):
            w1 = torch.exp(-coords_dx[j]**2 / (2 * dt * diag_sgm[..., j]**2))
            w1 = w1 / torch.sum(w1)
            gd_w1 = torch.einsum('...i, j -> ...ij', gd_w1, w1)
        # gd_w1: [dims of space]
        gd_w1 = gd_w1.squeeze(0)

        # gd_w2: [dims of space, weight of Sigma^{-1} Delta W_{t,s}]
        grid_dx = torch.stack(torch.meshgrid(*coords_dx, indexing='ij'),
                              dim=-1)
        # grid_dx denotes the grids of Xt,
        # grid_dx / diag_sgm denotes the grids of Wt = sigma^{-1} Xt
        gd_w2 = gd_w1.unsqueeze(-1) * grid_dx / diag_sgm
        sinc_w1.append(gd_w1)
        sinc_w2.append(gd_w2)
    return torch.stack(sinc_w1, dim=0), torch.stack(sinc_w2, dim=0)


def convolution(input: torch.Tensor,
                kernel: torch.Tensor,
                conv_dims: Sequence[int],
                padding='same'):
    """
    Performs a convolution operation on the input tensor using the provided kernel,
    handling arbitrary dimensions for convolution by reshaping and using PyTorch's
    built-in convolution functions (F.conv1d, F.conv2d, F.conv3d).

    Parameters:
        input (torch.Tensor): The input tensor to convolve.
        kernel (torch.Tensor): The convolution kernel. Can have shape [dims to be convolved]
                               or [dims to be convolved, output dim].
        conv_dims (Sequence[int]): Indices of dimensions to convolve over.
        padding (str or int): Padding mode or size for the convolution. Default is 'same'.

    Returns:
        torch.Tensor: The convolved output tensor, with dimensions matching the input
                      plus an additional output dimension if kernel has one.
    """

    # kernel: [dims to be convolved, output dim] or [dims to be convolved]
    kwargs_conv = {
        'padding': padding,
        'groups': 1,
        'dilation': 1,
        'stride': 1,
    }

    n_convdims = len(conv_dims)
    n_batchdims = input.ndim - n_convdims

    reshaped_input, recover_idx = repermute(input, conv_dims)
    shape_batchdim = reshaped_input.shape[:n_batchdims]
    reshaped_input = reshaped_input.flatten(
        0,
        n_batchdims - 1,
    ).unsqueeze(-n_convdims - 1)
    # reshaped_input: [batch, channel dim = 1, conv_dims]

    kernel_has_outdim = (kernel.ndim == len(conv_dims) + 1)
    if kernel_has_outdim:
        reshaped_kernel = torch.einsum('...i -> i...', kernel)
    else:
        reshaped_kernel = kernel.unsqueeze(0)
    reshaped_kernel = reshaped_kernel.unsqueeze(1)
    # reshaped_kernel: [output dim, channel dim = 1, conv_dims]

    n_convdims = len(conv_dims)
    with torch.no_grad():
        if n_convdims == 1:
            raw_output = F.conv1d(reshaped_input, reshaped_kernel,
                                  **kwargs_conv)
        elif n_convdims == 2:
            raw_output = F.conv2d(reshaped_input, reshaped_kernel,
                                  **kwargs_conv)
        elif n_convdims == 3:
            raw_output = F.conv3d(reshaped_input, reshaped_kernel,
                                  **kwargs_conv)
        else:
            assert n_convdims in (
                1, 2, 3), "Unsupported number of conv_dims: {ndim_conv}"
    # raw_output: [output dim, batch, conv_dims]

    reshaped_output = raw_output.transpose(0, 1).unflatten(1, shape_batchdim)
    # reshaped_output: [output dim, batch dims, conv_dims]
    output = torch.permute(reshaped_output, (recover_idx + 1).tolist() + [0])
    # output: [dims the same as input, output dim from kernel]

    if not kernel_has_outdim:
        output = output.squeeze(-1)
        # output: [dims the same as input]

    return output


def coord_frombound(
    x_lowbound: torch.Tensor,
    x_upbound: torch.Tensor,
    dx: float,
):

    x_coords = []
    x_center = (x_lowbound + x_upbound) / 2
    x_lb_fl = (x_center - x_lowbound).div(dx, rounding_mode='trunc') + 1
    x_ub_fl = (x_upbound - x_center).div(dx, rounding_mode='trunc') + 1
    for j in range(x_lowbound.shape[0]):
        new_xc = x_center[j] + torch.arange(-x_lb_fl[j], x_ub_fl[j] + 1) * dx
        x_coords.append(new_xc)
    return x_coords


def make_tx_grid(
    t_part,
    x0_lb: torch.Tensor,
    x0_ub: torch.Tensor,
    dx: float,
    diag_sgm: torch.Tensor,
    truncate_rad: Union[float, int] = 3.,
    expand_x1: Union[float, int] = 0.,
):
    if diag_sgm.ndim == 2:
        reduced_sgm = diag_sgm.max(0)[0]
    else:
        reduced_sgm = diag_sgm

    x0_bounds_expand = torch.stack(
        (x0_lb - expand_x1, x0_ub + expand_x1),
        dim=0,
    )

    # x0_bounds_expand: [(lb, ub), dim of x]
    width = truncate_rad * (t_part -
                            t_part[0]).unsqueeze(-1)**0.5 * reduced_sgm
    # width: [time step, dim of x]

    xtn_lb = x0_bounds_expand[0] - torch.abs(width)
    xtn_ub = x0_bounds_expand[1] + torch.abs(width)
    xtn_bounds = torch.stack((xtn_lb, xtn_ub), dim=1)
    # xtn_bounds: [time step, (lb, ub), dim of x]
    xtn_bounds[0] = torch.stack((x0_lb, x0_ub), dim=0)

    xte_bounds = xtn_bounds[-1]
    xte_coords = coord_frombound(xte_bounds[0], xte_bounds[1], dx=dx)
    return xte_coords, xtn_bounds


class RKScheme(object):

    def __init__(
        self,
        name: str,
        fbsdes: DecFBSDEs,
        req_funczn=True,
        test_withztn=False,
        rad_sinc: float = 5.,
        max_sinc_points: int = 200,
    ) -> None:

        sch_dict = rksch_config(name)

        self.name = name
        self.fbsdes = fbsdes
        self.req_funczn = req_funczn
        self.test_withztn = test_withztn
        self.texname = sch_dict['texname']

        self.rad_sinc = rad_sinc
        self.max_sinc_points = max_sinc_points

        self.n_step = 1
        self.config = sch_dict
        self.a = sch_dict['mat_a'].flip(0, 1)
        self.b = sch_dict['b'].flip(0)
        self.c = sch_dict['c'].flip(0)
        self.n_stage = sch_dict['n_stage']
        self.order = sch_dict['order']

        self.__last_xn = None
        self.error_coeff = None

    def set_tx_grids(self, t_part, dx, xte_coord, xn_bounds=None):

        self.n_dt = len(t_part) - 1
        self.dt = (t_part[-1] - t_part[0]) / self.n_dt
        self.te = t_part[-1]
        self.t_part = t_part
        self.dx = dx
        self.xte_coord = xte_coord
        self.xte = mesh_point_flat(*self.xte_coord)

        if xn_bounds is None:
            xn_bounds = [None] * len(t_part)
        self.xn_bounds = xn_bounds

    def init_yzf_npj(self, ynp1, znp1, xte, te):
        if ynp1 == 'analytic':
            self.ynp1 = self.fbsdes.yte_true(xte)
        else:
            self.ynp1 = ynp1

        if znp1 == 'analytic':
            self.znp1 = self.fbsdes.zte_true(xte)
        else:
            self.znp1 = znp1
        self.fnp1 = self.fbsdes.f(te, xte, self.ynp1, self.znp1)

    def init_step(self, ynp1='analytic', znp1='analytic'):

        assert self.fbsdes.diag_sgm is not None, 'sinc quadrature only supports fbsdes with diagonal sgm. '

        w1_list = []
        w2_list = []
        if self.fbsdes.diag_sgm.ndim == 2:
            assert self.fbsdes.diag_sgm.shape[0] == self.fbsdes.dim_y
            diag_sgm = self.fbsdes.diag_sgm
        else:
            diag_sgm = self.fbsdes.diag_sgm.unsqueeze(0)
        # diag_sgm: [dim of y, dim of x]

        for i in range(self.n_stage):
            dtij = self.get_dtij(i)
            w1 = []
            w2 = []
            for sgm_yi in diag_sgm:
                w1_i, w2_i = get_sincw_scaler(
                    self.rad_sinc,
                    dtij,
                    sgm_yi,
                    self.dx,
                    self.max_sinc_points,
                )
                w1.append(w1_i)
                w2.append(w2_i)
            w1_list.append(w1)
            w2_list.append(w2)
        self.__last_xn = self.xte
        # self.w1_list: [dim of stage, dim of y, dim of stage step, dim of weight]
        self.w1_list = w1_list
        self.w2_list = w2_list
        self.grid_dims = [xcrd.shape[0] for xcrd in self.xte_coord]
        self.xnp1_coord = self.xte_coord

        if ynp1 == 'analytic':
            self.ynp1 = self.fbsdes.yte_true(self.xte)
        else:
            self.ynp1 = ynp1

        if znp1 == 'analytic':
            self.znp1 = self.fbsdes.zte_true(self.xte)
        else:
            self.znp1 = znp1
        self.fnp1 = self.fbsdes.f(self.t_part[-1], self.xte, self.ynp1,
                                  self.znp1)

    def get_dtij(self, stage_i: int):
        # dtnj: [stage, 时间步]
        if stage_i > 0:
            dtij = self.dt * (self.c[stage_i - 1] - self.c[stage_i:])
        elif stage_i == 0:
            dtij = self.dt * (1 - self.c)
        else:
            raise ValueError(f"Wrong parameter stage_i = {stage_i}")
        return dtij

    def stagestep(self, i_stage, f_on_stages):
        # yni_j: [dim of stage, dim of batch, dim of y]

        if i_stage > 0:
            coeff = self.a[i_stage - 1][i_stage:]
            dc = (self.c[i_stage - 1] - self.c[i_stage:])
        else:
            coeff = self.b
            dc = 1 - self.c

        ynij_unf = self.ynp1.unflatten(0, self.grid_dims)
        znij_unf = self.znp1.unflatten(0, self.grid_dims)
        # ynij_unf, znij_unf: [grid dim, dim of y or z]

        # f_on_stages: list, [stage step, quadrature grid, dim of y]
        w1 = self.w1_list[i_stage]
        w2 = self.w2_list[i_stage]
        # w1: [dim of y, dim of stage step, dim of weight]

        conv_dims = list(range(self.fbsdes.dim_x))
        en_y = []
        en_z = []
        for i in range(self.fbsdes.dim_y):
            # iterate for each dimension of y
            en_yi = convolution(
                ynij_unf[..., [i]],
                w1[i][-1],
                conv_dims=conv_dims,
            )
            en_zi = convolution(
                znij_unf[..., [i], :],
                w1[i][-1],
                conv_dims=conv_dims,
            )

            for a, f, w1j, w2j, dcj in zip(
                    coeff,
                    f_on_stages,
                    w1[i],
                    w2[i],
                    dc,
            ):
                # iterate for stage steps
                if not math.isclose(a, 0., abs_tol=1e-15):
                    f_on_yi = f[..., [i]]
                    en_yi += a * self.dt * convolution(
                        f_on_yi, w1j, conv_dims=conv_dims)
                    en_zi += a / dcj * convolution(
                        f_on_yi, w2j, conv_dims=conv_dims)
            en_y.append(en_yi)
            en_z.append(en_zi)
        en_y = torch.concatenate(en_y, dim=-1)
        en_z = torch.concatenate(en_z, dim=-2)
        return en_y, en_z

    def step(self, n):
        tn = self.t_part[n]
        xn = self.__last_xn.unflatten(0, self.grid_dims)

        f_on_stages = [self.fnp1.unflatten(0, self.grid_dims)]
        for i_stage in range(self.n_stage - 1, 0, -1):
            yni, zni = self.stagestep(i_stage, f_on_stages)
            tni = tn + self.dt - self.c[i_stage - 1] * self.dt
            f_on_stages.insert(0, self.fbsdes.f(tni, xn, yni, zni))
        yn, zn = self.stagestep(0, f_on_stages)

        coord_idx_list, xngd_idx = cut_gdidx(self.xnp1_coord,
                                             self.xn_bounds[n])
        self.xn_coord = [
            xnp1c[idx] for xnp1c, idx in zip(self.xnp1_coord, coord_idx_list)
        ]
        self.grid_dims = [xcrd.shape[0] for xcrd in self.xn_coord]
        xn = xn[xngd_idx]
        yn = yn[xngd_idx]
        zn = zn[xngd_idx]
        self.__last_xn = xn

        if self.test_withztn:
            zn = self.fbsdes.z_true(tn, xn)

        self.xnp1_coord = self.xn_coord
        self.ynp1 = yn
        self.znp1 = zn
        self.fnp1 = self.fbsdes.f(tn, xn, yn, zn)
        return self.xn_coord, xn, yn, zn


def run_rkscheme(
    t_part,
    dx: float,
    fbsdes: DecFBSDEs,
    scheme: RKScheme,
    snap_gap: int = 1,
    sav_xn=False,
    term_ynpj='analytic',
    term_znpj='analytic',
    truncate_rad=3.,
    expand_x1=0.,
):

    perftime0 = time.perf_counter()
    print('Initializing the solver...', end='')

    x0_lb, x0_ub = torch.stack(fbsdes.x0crd_range, dim=-1)
    xte_coords, xn_bounds = make_tx_grid(
        t_part,
        x0_lb,
        x0_ub,
        dx,
        fbsdes.diag_sgm,
        truncate_rad=truncate_rad,
        expand_x1=expand_x1,
    )
    scheme.set_tx_grids(t_part, dx, xte_coords, xn_bounds)
    scheme.init_step(ynp1=term_ynpj, znp1=term_znpj)
    print("Done. ")

    snap_rt = [time.perf_counter() - perftime0]
    snap_n = [scheme.n_dt]
    snap_tn = [ensure_numpy(scheme.t_part[-1])]
    snap_xncrd = [ensure_numpy(scheme.xte_coord)]
    snap_xn = [ensure_numpy(scheme.xte)] if sav_xn else []
    snap_yn = [ensure_numpy(scheme.ynp1[-1])]
    snap_zn = [ensure_numpy(scheme.znp1[-1])]

    if fbsdes.def_yztrue is True:
        snap_ytn = [fbsdes.y_true(scheme.t_part[-1], scheme.xte)]
    else:
        snap_ytn = [None]

    for n in range(scheme.n_dt - 1, -1, -1):

        print('=============')
        print(f'n = {n}/{scheme.n_dt}, ')

        xn_crd, xn, yn, zn = scheme.step(n)
        if fbsdes.def_yztrue is True:
            ytrue_n = fbsdes.y_true(scheme.t_part[n], xn)
            ztrue_n = fbsdes.z_true(scheme.t_part[n], xn)
            # zn = ztrue_n
            mae_yn = torch.mean(torch.abs(yn - ytrue_n))
            mae_zn = torch.mean(torch.abs(zn - ztrue_n))
            print(f'mae_yn = {mae_yn:.3e}, mae_zn = {mae_zn:.3e}. ')
        else:
            ytrue_n = None

        if n % snap_gap == 0:
            print('Saving solution snapshot...')
            snap_n.insert(0, n)
            snap_tn.insert(0, ensure_numpy(scheme.t_part[n]))
            snap_xncrd.insert(0, ensure_numpy(xn_crd))
            snap_yn.insert(0, ensure_numpy(yn))
            snap_zn.insert(0, ensure_numpy(zn))
            snap_ytn.insert(0, ensure_numpy(ytrue_n))
            snap_rt.insert(0, time.perf_counter() - perftime0)
            if sav_xn:
                snap_xn.insert(0, ensure_numpy(xn))

    snap_dict = {
        'n': snap_n,
        'tn': snap_tn,
        'xn_coord': snap_xncrd,
        'xn': snap_xn,
        'yn': snap_yn,
        'zn': snap_zn,
        'ytn': snap_ytn,
        'rt': snap_rt,
    }
    return snap_dict

